Targeted Neural Architectures in Multi-Objective Frameworks for Complete Glioma Characterization from Multimodal MRI

Brain tumors result from abnormal cell growth in brain tissue. If undiagnosed, they cause neurological deficits, including cognitive impairment, motor dysfunction, and sensory loss. As tumors grow, intracranial pressure increases, potentially leading to fatal complications such as brain herniation. Early diagnosis and treatment are crucial to controlling these effects and slowing tumor progression. Deep learning (DL) and artificial intelligence (AI) are increasingly used to assist doctors in early diagnosis through magnetic resonance imaging (MRI) scans. Our research proposes targeted neural architectures within multi-objective frameworks that can localize, segment, and classify the grade of these gliomas from multimodal MRI images to solve this critical issue. Our localization framework utilizes a targeted architecture that enhances the LinkNet framework with an encoder inspired by VGG19 for better multimodal feature extraction from the tumor along with spatial and graph attention mechanisms that sharpen feature focus and inter-feature relationships. For the segmentation objective, we deployed a specialized framework using the SeResNet101 CNN model as the encoder backbone integrated into the LinkNet architecture, achieving an IoU Score of 96%. The classification objective is addressed through a distinct framework implemented by combining the SeResNet152 feature extractor with Adaptive Boosting classifier, reaching an accuracy of 98.53%. Our multi-objective approach with targeted neural architectures demonstrated promising results for complete glioma characterization, with the potential to advance medical AI by enabling early diagnosis and providing more accurate treatment options for patients.

==> aspell-check.sh <==
#! /bin/bash
# ------------------------------------------------------------------
# Spell checking of the source file (Bash version for Linux)
# Usage: ./aspell-check.sh
# ------------------------------------------------------------------

# Check if Aspell exists, otherwise print instructions and exits
hash aspell 2>/dev/null || { cat aspell-check.readme; exit 1; }

# Run Aspell
aspell --home-dir=. --lang=en --mode=tex --add-tex-command="nospellcheck p" check Source/paper.tex

